Quark flavour physics: status and future prospects

Quark flavour physics is the study of hadrons, their properties, and their decays into other particles. As a discipline it simultaneously catalogues the nature of physical states within the Standard Model of particle physics, and in doing so tests the consistency and completeness of the Standard Model's description of reality. Following the discovery of the Higgs field, it is more essential than ever to critically examine the Standard Model's own coherence. Precision studies of quark flavour are one of the most sensitive experimental instruments for this task. I give a brief and necessarily selective overview of recent developments in quark flavour physics and discuss prospects for the next generation of experiments and facilities, with an emphasis on the energy scales of beyond Standard Model physics probed by these types of measurements.

==> figs/plotBs2MuMu.py <==
import matplotlib.pyplot as plt
plt.rcParams['text.usetex'] = True
import numpy as np
import sys

plt.rcParams.update({'font.size': 12})


# make data:
np.random.seed(1)

x_lhcb = [3.09]
y_lhcb = [2.07]
xerr_lhcb = np.array([[0.46],[0.48]])
yerr_lhcb = np.array([[0.29],[0.29]])

x_cms = [3.83]
y_cms = [1.83]
xerr_cms = np.array([[0.42],[0.45]])
yerr_cms = np.array([[0.20],[0.23]])

x_sm = [3.62]
y_sm = [1.62]
xerr_sm = np.array([[0.10],[0.15]])
# The SM uncertainty on the effective lifetime is open to interpretation
# but if you take the ADG parameters to be zero in the SM then the uncertainty
# ends up so small that it is unplottable
yerr_sm = np.array([[0],[0]])


# plot:
fig, ax = plt.subplots()

ax.errorbar(x_lhcb, y_lhcb, yerr_lhcb, xerr_lhcb, fmt='o', linewidth=1, capsize=10,color="green")
ax.errorbar(x_cms, y_cms, yerr_cms, xerr_cms, fmt='o', linewidth=1, capsize=10,color="red")
ax.errorbar(x_sm, y_sm, yerr_sm, xerr_sm, fmt='o', linewidth=1, capsize=10,color="black")

ax.set(xlim=(2, 5.1), xticks=np.arange(2, 5.1),
       ylim=(1.0, 3.1), yticks=np.arange(1.0, 3.1))

ax.set_xlabel('Branching fraction (1e-9)')
ax.set_ylabel('Effective lifetime (picoseconds)')

x_atlas = np.array([2.1,3.6])
y_atlas = np.array([4.0,4.0])

ax.fill_between(x_atlas,y_atlas,alpha=0.2, color = "orange")

spacer = '$\\!\\!\\!\\!\\!\\!\\!\\!\\!\\!\\!\\!\\!\\!\\!\\!\\!\\!$'

plt.plot(x_sm, y_sm, color = "black", label='\\textrm{SM}\\phantom{\\textrm{ATLALHCb}}'+spacer+'(2109.11032)')
plt.plot(x_lhcb, y_lhcb, color = "green", label='\\textrm{LHCb}\\phantom{\\textrm{MATLAS}}'+spacer+'(2108.09283)')
plt.plot(x_cms, y_cms, color = "red", label='\\textrm{CMS}\\phantom{\\textrm{ATLALHb}}'+spacer+'(2212.10311)')
plt.plot(x_atlas, y_atlas, color = "orange", linewidth = 10., alpha = 0.2, label='\\textrm{ATLAS}\\phantom{\\textrm{CMLHb}}'+spacer+'(1812.03017)')
plt.legend(loc="upper right",borderpad =0.9)

plt.savefig('b2mumuavgs.pdf')

